Enriques involutions on pencils of K3 surfaces

The three pencils of K3 surfaces of minimal discriminant whose general element covers at least one Enriques surface are Kond\={o}'s pencils I and II, and the Ap\'ery--Fermi pencil. We enumerate and investigate all Enriques surfaces covered by their general elements.

==> anc/calc.Apery_Fermi.sage <==
S = matrix(ZZ, [
    [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
    [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
    [ 0, 0,-2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
    [ 0, 0, 0,-2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
    [ 0, 0, 1, 0,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
    [ 0, 0, 0, 1, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
    [ 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
    [ 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
    [ 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 1, 0, 0, 0, 0, 0, 0],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 1, 0, 0, 0, 0, 0],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,-2, 1, 0, 0, 0, 0, 0],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1,-2, 1, 0, 0, 0, 0],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 0],
    [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-12]])

######################################
# Fibration W2
######################################
F2 = vector([ 1,0, 0,0,0,0,0,0,0,0, 0,0,0,0,0,0,0,0, 0])
O2 = vector([-1,1, 0,0,0,0,0,0,0,0, 0,0,0,0,0,0,0,0, 0])
P2 = vector([5,1,0,0,0,0,0,0,0,0, 0,0,0,0,0,0,0,0, 1])
Q2 = vector([5,1,0,0,0,0,0,0,0,0, 0,0,0,0,0,0,0,0,-1]) # boxminus P2

C1 = vector([0,0, 1,0,0,0,0,0,0,0, 0,0,0,0,0,0,0,0, 0])
C2 = vector([0,0, 0,1,0,0,0,0,0,0, 0,0,0,0,0,0,0,0, 0])
C3 = vector([0,0, 0,0,1,0,0,0,0,0, 0,0,0,0,0,0,0,0, 0])
C4 = vector([0,0, 0,0,0,1,0,0,0,0, 0,0,0,0,0,0,0,0, 0])
C5 = vector([0,0, 0,0,0,0,1,0,0,0, 0,0,0,0,0,0,0,0, 0])
C6 = vector([0,0, 0,0,0,0,0,1,0,0, 0,0,0,0,0,0,0,0, 0])
C7 = vector([0,0, 0,0,0,0,0,0,1,0, 0,0,0,0,0,0,0,0, 0])
C8 = vector([0,0, 0,0,0,0,0,0,0,1, 0,0,0,0,0,0,0,0, 0])
C0 = F2 - 2*C8 - 3*C7 - 4*C6 - 5*C5 - 6*C4 - 3*C2 - 4*C3 - 2*C1

D1 = vector([0,0, 0,0,0,0,0,0,0,0, 1,0,0,0,0,0,0,0, 0])
D2 = vector([0,0, 0,0,0,0,0,0,0,0, 0,1,0,0,0,0,0,0, 0])
D3 = vector([0,0, 0,0,0,0,0,0,0,0, 0,0,1,0,0,0,0,0, 0])
D4 = vector([0,0, 0,0,0,0,0,0,0,0, 0,0,0,1,0,0,0,0, 0])
D5 = vector([0,0, 0,0,0,0,0,0,0,0, 0,0,0,0,1,0,0,0, 0])
D6 = vector([0,0, 0,0,0,0,0,0,0,0, 0,0,0,0,0,1,0,0, 0])
D7 = vector([0,0, 0,0,0,0,0,0,0,0, 0,0,0,0,0,0,1,0, 0])
D8 = vector([0,0, 0,0,0,0,0,0,0,0, 0,0,0,0,0,0,0,1, 0])
D0 = F2 - 2*D8 - 3*D7 - 4*D6 - 5*D5 - 6*D4 - 3*D2 - 4*D3 - 2*D1

Lpp0 = C1
M2mp = C2
Lppp = C3
Lp0p = C4
Lpmp = C5
L0mp = C6
M1mm = C7
L0pm = C8
Lmpm = C0

Lmm0 = D1
M1pp = D2
Lmmm = D3
L0mm = D4
Lpmm = D5
Lp0m = D6
M2pm = D7
Lm0p = D8
Lmpp = D0

Lmp0 = O2

Lppm = vector([4, 4, -6, -8, -11, -16, -13, -10, -7, -4, -6, -9, -12, -18, -15, -12, -8, -4, 1])

G =          matrix([Lpp0,M2mp,Lppp,Lp0p,Lpmp,L0mp,M1mm,L0pm,Lmpm,Lmm0,M1pp,Lmmm,L0mm,Lpmm,Lp0m,M2pm,Lm0p,Lmp0,Lppm])
Lpm0 = (G*S)^-1*vector([0,   0,   0,   0,   1,   0,   0,   0,   0,   0,   0,   0,   0,   1,   0,   0,   0,   0,   0])
L0pp = (G*S)^-1*vector([0,   0,   1,   0,   0,   0,   0,   0,   0,   0,   1,   0,   0,   0,   0,   0,   0,   0,   0])
Lm0m = (G*S)^-1*vector([0,   1,   0,   0,   0,   0,   0,   0,   1,   0,   0,   1,   0,   0,   0,   0,   0,   0,   0])
Lmmp = (G*S)^-1*vector([0,   0,   0,   0,   0,   1,   0,   0,   0,   1,   0,   0,   0,   0,   0,   0,   1,   0,   0])
M3pm = (G*S)^-1*vector([0,   1,   0,   0,   0,   0,   0,   0,   0,   0,   0,   0,   0,   0,   0,   1,   0,   1,   0])
M1pm = (G*S)^-1*vector([0,   1,   0,   0,   0,   1,   0,   1,   0,   0,   2,   0,   0,   0,   0,   1,   0,   0,   0])
M3mm = (G*S)^-1*vector([0,   0,   0,   0,   0,   0,   1,   0,   0,   0,   1,   0,   0,   0,   0,   0,   0,   1,   0])
M2mm = (G*S)^-1*vector([0,   2,   0,   0,   0,   0,   1,   0,   0,   0,   1,   0,   0,   0,   1,   0,   1,   0,   0])
M2pp = (G*S)^-1*vector([0,   0,   0,   1,   0,   0,   1,   0,   0,   0,   1,   0,   0,   0,   0,   2,   0,   0,   0])
M3pp = (G*S)^-1*vector([1,   0,   0,   0,   0,   0,   1,   0,   0,   1,   1,   0,   0,   0,   0,   0,   0,   0,   0])
M1mp = (G*S)^-1*vector([0,   1,   0,   0,   0,   0,   2,   0,   0,   0,   0,   0,   1,   0,   0,   1,   0,   0,   0])
M3mp = (G*S)^-1*vector([1,   1,   0,   0,   0,   0,   0,   0,   0,   1,   0,   0,   0,   0,   0,   1,   0,   0,   0])

######################################
# Fibration W19 (the components of the fibers of type IV^* are called V,W, those of type I3 are called G,H)
######################################
O19 = Lpm0 # origin
P19 = L0pm # 3-torsion section
Q19 = Lm0p # Q19 = P \boxplus P
R19 = Lmp0 # section of infinite order

V0 = Lpmp
V1 = Lppm
V2 = Lp0p
V3 = Lpp0
V4 = Lppp
V5 = L0pp
V6 = Lmpp

W0 = Lpmm
W1 = Lmpm
W2 = L0mm
W3 = Lm0m
W4 = Lmmm
W5 = Lmm0
W6 = Lmmp

G0 = M3pm
G1 = M1pm
G2 = M2pm

H0 = M3mm
H1 = M1mm
H2 = M2mm

NS19 =     matrix(ZZ,  [O19,R19,V0,V1,V2,V3,V4,V5,V6,W1,W2,W3,W4,W5,W6,G1,G2,H1,H2])
S19 = (NS19*S)^-1*vector([0,  2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0]) # boxminus R19

NS19a =  matrix(ZZ,      [O19,S19,V0,V1,V2,V3,V4,V5,V6,W1,W2,W3,W4,W5,W6,G1,G2,H1,H2])
tauR19 = NS19a^-1*matrix([R19,O19,V6,V0,V5,V2,V4,V3,V1,W6,W3,W5,W4,W2,W0,G1,G2,H1,H2]) # translation by R19
imath19 = NS19a^-1*matrix([O19,R19,W0,W1,W2,W3,W4,W5,W6,V1,V2,V3,V4,V5,V6,H1,H2,G1,G2])
eps19 = imath19*tauR19

matrix([Lppp, Lpp0, Lppm, Lp0p, Lpmp, L0pp, Lmpp, Lp0m, L0pm, Lmp0])*eps19 == matrix([Lmmm, Lmm0, Lmmp, Lm0m, Lmpm, L0mm, Lpmm, Lm0p, L0mp, Lpm0])
matrix([M1pp, M1pm, M2pp, M2pm, M3pp, M3pm])*eps19 == matrix([M1mp, M1mm, M2mp, M2mm, M3mp, M3mm])

inv19 = matrix([
(-6, -7, 10, 15, 20, 30, 10, 6, 10, 20), 
(-7, -6, 10, 15, 20, 30, 10, 6, 10, 20), 
(0, 0, 0, 0, 0, 0, 0, 0, 0, 1), 
(0, 0, 0, 0, 1, 0, 0, 0, 0, 0), 
(0, 0, 0, 0, 0, 0, 0, 0, 1, 0), 
(0, 0, 0, 0, 0, 1, 0, 0, -1, -1), 
(0, 0, 0, 1, 0, 0, 0, 0, 0, 0), 
(0, 0, -1, -2, -2, -3, 0, 0, 1, 2), 
(-2, -2, 4, 5, 7, 10, 3, 2, 2, 4), 
(0, 0, 0, 0, 0, 0, 0, -1, 0, 0)
]) 
# this is a basis to show that the invariant sublattice is isometric to U(2) + E8(-2)

# Here we check that the coinvariant lattice has 132 vectors of square -4.
B = (eps19 + matrix.identity(19)).kernel().gens() # basis of the coinvariant sublattice
B = matrix(basis_coinv19)
coinv19 = QuadraticForm(-(B*S*B.transpose()))
len(coinv19.short_primitive_vector_list_up_to_length(3)[2]) == 132

==> anc/genus_Kondo_I.sage <==
genus_Kondo_I = [
[ # W1
[-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 1,-2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 1,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 1, 0,-2, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 1, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 1, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,-2, 1, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1,-2, 1, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2],
],
[ # W2
[-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 1],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,-2],
],
[ # W3
[-4,-1, 0, 0, 0, 0, 0, 0, 0,-1, 0, 0,-1, 1, 0,-1, 1],
[-1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 1,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0,-2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0,-2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 1, 0,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 1, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 1,-2, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 1, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 1, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,-2, 1, 0, 0, 0],
[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1,-2, 1, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1],
[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2],
],
[ # W4
[-4,-1, 1,-1, 1,-1, 1,-1, 1,-1, 1, 0,-1, 0, 0, 0, 1],
[-1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0],
[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 1, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,-2, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 1, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1],
[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2],
],
[ # W5
[-4, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-1],
[ 0,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 1, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 1, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,-2, 1, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1,-2, 1, 0],
[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2],
],
[ # W6
[-4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-1, 0, 0, 0,-1, 1],
[ 0,-2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0],
[ 0, 0,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0],
[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 1,-2, 0, 0, 0, 0, 0, 0],
[-1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 1, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0],
[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2],
],
[ # W7
[-4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0,-2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0,-2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 1, 0,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 1, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 1,-2, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 1, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 1, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,-2, 1, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1,-2, 1, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2],
],
[ # W8
[-4,-2, 0,-1, 1,-1, 1,-1, 1,-1, 0, 0, 0, 0, 0, 1,-1],
[-2,-4, 0, 0, 0, 0, 0, 0, 1,-1,-1, 1,-1, 1,-1, 1, 0],
[ 0, 0,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-1, 1],
[-1, 0, 0,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1, 1, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0],
[-1,-1, 0, 0, 0, 0, 0, 0, 1,-2, 0, 0, 0, 0, 0, 0, 0],
[ 0,-1, 0, 0, 0, 0, 0, 0, 0, 0,-2, 1, 0, 0, 0, 0, 0],
[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0],
[ 0,-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0],
[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0],
[ 0,-1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0],
[ 1, 1,-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1],
[-1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2],
],
[ # W9
[-4,-1, 1,-1, 1,-1, 1,-1, 1,-1, 1,-1, 1,-1, 1, 0, 0],
[-1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0],
[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0],
[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0],
[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-4],
],
]

==> anc/genus_Kondo_II.sage <==
genus_Kondo_II = [
[ # W1
[-4, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0],
[ 0,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 1,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0,-2, 1, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 1, 0, 0, 0, 0],
[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,-2, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 1, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0],
[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2]
],
[ # W2
[-4, 0,-1, 0, 0, 0, 0, 0,-1, 0, 0, 1, 0, 0, 0, 0,-1],
[ 0,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-1, 0, 1],
[-1, 0,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 1,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 1, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 0, 0, 0, 0, 0, 0],
[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,-2, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 1, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 1, 0],
[ 0,-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,-2, 1, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1,-2, 1],
[-1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2]
],
[ # W3
[-4, 0, 0, 0,-1, 0, 0, 0, 0, 0, 0,-1, 0, 0, 0, 0, 1],
[ 0,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 1,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1],
[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2]
],
[ # W4
[-4, 0, 0, 0, 0, 0,-1, 0, 0, 0,-1, 0, 0, 0, 0, 0, 1],
[ 0,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 1,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0,-2, 1, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 1],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 0],
[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,-2]
],
[ # W5
[-4, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1,-1, 0, 1],
[ 0,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0,-1, 0],
[ 0, 0,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 1, 0, 0, 0],
[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 1, 0, 0],
[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,-2, 1, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1,-2, 1, 0],
[ 0,-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1],
[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2]
],
[ # W6
[-4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-1, 0, 0, 0, 0],
[ 0,-2,-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0,-1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2]
],
[ # W7
[-4, 0, 0, 0,-1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0],
[ 0,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1],
[ 0, 0,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 1,-2, 1, 1, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 1,-2, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1, 0, 0, 0, 0, 0, 0, 1, 0,-2, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 1, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 1, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,-2, 1, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1,-2, 1, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1],
[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2]
],
[ # W8
[-6, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0,-2,-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1],
[ 0,-1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1],
[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2]
],
[ # W9
[-2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0,-2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1, 0,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 1, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 1,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 1, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 1, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,-2, 1, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1,-2, 1, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-8]
],
[ # W10
[-4, 0,-1, 0,-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-1, 0],
[ 0,-4, 2,-1, 0, 0, 0, 0, 0, 0, 0,-1, 0, 0, 0, 0, 1],
[-1, 2,-4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0,-1],
[ 0,-1, 0,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0],
[ 0,-1, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 0, 0, 0, 0],
[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 1, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1],
[ 0, 1,-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2]
],
[ # W11
[-4,-1, 1, 0, 0, 0, 0, 0, 0,-1, 0, 0, 0, 0, 0, 0, 0],
[-1,-4,-1, 0, 0, 0, 0, 0, 0,-1, 0, 0, 0, 0, 0, 0, 1],
[ 1,-1,-4, 0, 0,-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0],
[ 0, 0, 0,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0,-1, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0],
[-1,-1, 0, 0, 0, 0, 0, 0, 1,-2, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 1, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0],
[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1],
[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2]
],
[ # W12
[-4, 2, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0],
[2, -4, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0],
[0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1],
[0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[1, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 1, -2, 1, 1, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 1],
[0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0],
[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2]
]
[ # W13
[-4,-2, 0,-1, 0, 0, 0, 0, 0, 0, 0, 0, 0,-1, 1, 0,-1],
[-2,-4,-1, 0, 0, 0, 0, 0, 0, 0,-1, 0, 0, 0, 0, 0, 0],
[ 0,-1,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0,-2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0,-2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 1, 0,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 1, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0],
[ 0,-1, 0, 0, 0, 0, 0, 0, 0, 1,-2, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 1, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 1, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,-2, 1, 0, 0],
[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1,-2, 1, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2]
],
[ # W14
[-4,-1, 0, 0,-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1],
[-1,-4, 0, 1,-1,-1,-1, 0, 1,-1, 1,-1, 1,-1, 1, 0, 0],
[ 0, 0,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 1, 1,-2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1,-1, 0, 1,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0,-1, 0, 1, 0,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0,-1, 0, 0, 0, 0,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 1, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0],
[ 0,-1, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0],
[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0],
[ 0,-1, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0],
[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0],
[ 0,-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0],
[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1],
[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2]
],
[ # W15
[-4, 0, 0, 1,-1, 1,-1, 1,-1, 1,-1, 1,-1, 1,-1, 0, 1],
[ 0,-8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0],
[ 1, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0],
[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0],
[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 1],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 0],
[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,-2]
],
[ # W16
[-4, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-1],
[ 1,-4,-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-1, 0],
[ 0,-1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 1,-2, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 1, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0],
[ 0,-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2]
],
[ # W17
[-4, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0],
[ 0,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-1],
[ 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 0, 0],
[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-4,-1],
[ 0, 0,-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-1,-4]
]
]
